Exploring the [S/Fe] Behavior of Metal-Poor Stars with the S I 1.046 micron Lines

In an attempt of clarifying the [S/Fe] behavior with the run of [Fe/H] in the metal-poor regime which has been a matter of debate, an extensive non-LTE analysis of near-IR S I triplet lines (multiplet 3) at 1.046 micron was carried out for selected 33 halo/disk stars in a wide metallicity range of [Fe/H] ~-3.7 to ~+0.3, based on the spectral data collected with IRCS+AO188 of the Subaru Telescope. We found an evidence of considerably large [S/Fe] ratio amounting to ~+0.7-0.8 dex at very low metallicity of [Fe/H] ~-3, which makes marked contrast with other alpha-elements (Mg, Si, Ca, Ti) flatly showing moderately supersolar [alpha/Fe] of ~0.3 dex. Meanwhile, a locally-flat tendency of [S/Fe] at ~+0.3 is seen at -2.5 <[Fe/H]< -1.5. These results may suggest that the nature of [S/Fe] in metal-poor halo stars is not so simple as has been argued (i.e., neither being globally flat independent of [Fe/H] nor monotonically increasing with a decrease in [Fe/H]), but rather complicated with a local plateau around [Fe/H] ~-2 followed by a discontinuous jump between the narrow interval of -3 <[Fe/H]< -2.5.

==> anc/ReadMe <==
================================================================================
Keywords: stars: abundances  --- stars: atmospheres --- stars: late-type ---
stars: Population II

Abstract:

The files in this directory constitute the electronic tables E1 and E2 
for the paper "Exploring the [S/Fe] Behavior of Metal-Poor Stars
with the SI 1.046 mu Lines (Y. Takeda and M. Takada-Hidai)". 


File Summary:
--------------------------------------------------------------------------
FileName    Lrecl  Records    Explanations
--------------------------------------------------------------------------
ReadMe       ...    ...     This file
tableE1.dat  129    33      Summary of kinematic parameters
tableE2.dat  137    33      Summary of the results of S abundance analysis 
--------------------------------------------------------------------------

Description: "tableE1.dat"
--------------------------------------------------------------------------
The data contained in this file summarize the parameters describing 
the kinematic properties of 33 program stars (such as the space velocity
components, eccentricity, mean galactocentric distance, maximum separation
from the galactic plane) which were evaluated by backward-calculating 
the orbital motions in a given galactic potential field based on 
the current positional as well as velocity data. Note that the results
of Rm, zm, and e computed for G64-37 are anomalous (because of e being
very near to unity) and thus should not be taken seriously.
For HD204543, we assumed p (parallax) to be 1 m.a.s because a negative value 
(-0.24 m.a.s.) was given in SIMBAD database.
--------------------------------------------------------------------------


Byte-by-byte Description: "tableE1.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1- 12  A12    ---      name       star designation
  13- 14   I2    hour     alp_h      hour of right asc. (J2000.0)
  16- 17   I2    min      alp_m      minite of right asc. (J2000.0)
  19- 20   I2    sec      alp_s      second of right asc. (J2000.0)
  23- 25   I3   degree    del_d      degree of declination (J2000.0)
  27- 28   I2   arcmin    del_'      arcmin of declination (J2000.0)
  30- 31   I2   arcsec    del_"      arcsec of declination (J2000.0)
  36- 41  F6.2  m.a.s.     p         parallax (in milliarcsec)
  46- 53  F8.2  mas/yr    pm_a       proper motion in alpha direction 
  56- 63  F8.2  mas/yr    pm_d       proper motion in delta direction
  67- 72  F6.1   km/s      Vhel      heliocentric radial velocity (measured from spectra)
  74- 80  F7.3   kpc       Rm        mean galactocentric distance
  82- 88  F7.3   kpc       zm        maximum separation from the galactic plane
  92- 96  F5.3   ---       e         orbital eccentricity
  99-104  F6.1   km/s     U_lsr      Space velocity in radial direction relative to LSR
 107-112  F6.1   km/s     V_lsr      Space velocity in tangential direction relative to LSR
 115-120  F6.1   km/s     W_lsr      Space velocity in vertical direction relative to LSR
 125-129  F5.1   km/s     v(LSR)     speed rel. to LSR [= sqrt(U_lsr^2+V_lsr^2+W_lsr^2)]
--------------------------------------------------------------------------------


Description: "tableE2.dat"
--------------------------------------------------------------------------
This file comprises 33 lines of data, each corresponding to 32 targets of this study 
(all but BD+44 493 for which S lines were unmeasurable) and the Sun, respectively. 
Included data in each line are: adopted atmospheric parameters, results of spectrum 
fitting analysis for the S I 10455-450 lines (S abundances, inversely computed EW, 
non-LTE correction, and abundance variations in response to parameter changes).
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE2.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1- 10  A10   ---      Name    star designation
  11- 17  F7.0   K       Teff    effective temperature        
  18- 23  F6.2  cm/s^2   Logg    log surface gravity        
  24- 29  F6.2  km/s     vt      microturbulence        
  30- 35  F6.2  dex     [Fe/H]   Fe abundance relative to the Sun
  36- 42  F7.2  dex      A(S)    (NLTE) sulfur abundance derived from fitting of S I 10455-459 lines 
  44- 49  F6.1  mA      EW10455   equivalent width of S I 10455.45 A line 
  50- 55  F6.2  dex     Del10455  non-LTE abundance correction for S I 10455.45 A line
  56- 61  F6.1  mA      EW10456   equivalent width of S I 10456.76 A line 
  62- 67  F6.2  dex     Del10456  non-LTE abundance correction for S I 10456.76 A line
  68- 73  F6.1  mA      EW10459   equivalent width of S I 10459.41 A line 
  74- 79  F6.2  dex     Del10459  non-LTE abundance correction for S I 10459.41 A line
  80- 86  F7.2  dex     [S/H]     A(S)_star - A(S)_sun    
  87- 93  F7.2  dex     [S/Fe]    [S/H] - [Fe/H]
  95-100  F6.2  dex     dv+      abund. variation (for 10455 line) in response to del(vt)=+0.3km/s 
 101-106  F6.2  dex     dv-      abund. variation (for 10455 line) in response to del(vt)=-0.3km/s
 107-112  F6.2  dex     dT+      abund. variation (for 10455 line) in response to del(Teff)=+100K 
 113-118  F6.2  dex     dT-      abund. variation (for 10455 line) in response to del(Teff)=-100K 
 119-124  F6.2  dex     dg+      abund. variation (for 10455 line) in response to del(logg)=+0.2dex 
 125-130  F6.2  dex     dg-      abund. variation (for 10455 line) in response to del(logg)=-0.2dex 
 131-137  F7.2  dex     dTgv     sqrt(dv^2+dt^2+dg^2) where dv=(|dv+|+|dv-|)/2, ... 
-----------------------------------------------------------------------------

==> anc/tableE1.dat <==
BD+44_493   02:26:49  +44:57:46      4.99      118.61    -34.20   -152.5   4.790   1.618   0.738   +46.5  -167.4   +57.4    183.0
G64-37      14:02:30  -05:39:05      2.88      -54.40   -399.56    +79.9 574.738 225.288   0.986  +273.3  -539.7  -257.9    657.6
BD-18_5550  19:58:49  -18:12:11      1.90       11.89    -91.80   -122.3   4.062   4.760   0.966   -54.4  -231.5   -51.4    243.3
HD115444    13:16:42  +36:22:52      3.55        5.10    -60.36    -29.1   6.814   0.305   0.285   +63.9   -50.4    -9.3     81.9
HD122563    14:02:31  +09:41:09      3.76     -188.93    -70.10    -26.9   4.786   5.169   0.927  -123.4  -202.5   +20.3    238.0
BD+23_3130  17:32:41  +23:44:11      4.29     -332.26    -87.80   -280.4   8.609   4.240   0.356  -100.3  -418.7  +157.7    458.5
HD140283    15:43:03  -10:56:00     17.44    -1115.60   -302.78   -169.5   7.204   9.740   0.970  -238.4  -237.6   +50.2    340.3
HD108317    12:26:36  +05:18:09      4.53     -167.62    -24.87     +3.4   6.468   0.385   0.533  -127.4   -94.4   -16.1    159.4
BD+26_2606  14:49:02  +25:42:09     10.28       -8.94   -346.52    +35.5   6.634   0.379   0.535  +133.7   -90.7   +29.0    164.1
HD19445     03:08:25  +26:19:51     25.85     -209.56   -830.38   -142.3   6.994   0.992   0.645  +168.9  -109.4   -58.8    209.6
HD204543    21:29:28  -03:30:55      1.00       -0.56    -47.03    -98.5   4.029   5.001   0.982   +62.2  -221.0   -26.2    231.1
G29-23      23:19:40  +03:22:16      3.26      304.16   -142.13   -256.0  18.906   1.660   0.793  -291.2  -443.4   -47.6    532.6
G18-39      22:18:36  +08:26:44      3.97      283.70   -103.48   -233.1   9.493   2.864   0.856  -258.2  -301.9  -102.0    410.1
HD219617NE  23:17:05  -13:51:03     12.04     -502.29  -1190.22    +13.9  28.377   3.564   0.953  +393.2  -315.4   -50.8    506.6
HD219617SW  23:17:05  -13:51:03     12.04     -502.29  -1190.22    +12.8  28.274   3.391   0.954  +392.9  -315.8   -49.8    506.5
HD121135    13:53:33  +02:41:41      1.73      -33.70    -18.81   +127.0   5.546   2.387   0.407   +23.8  -105.9  +119.4    161.4
HD166161    18:09:40  -08:46:45      3.25      -98.22   -191.08    +69.9   5.622   5.913   0.917  +185.1  -254.6    +6.5    314.8
HD194598    20:26:11  +09:27:00     17.94      117.91   -549.75   -249.0   4.507   0.436   0.856   -66.4  -263.2   -22.8    272.4
HD193901    20:23:35  -21:22:14     22.88      539.78  -1056.00   -174.1   5.137   6.584   0.975  -147.3  -231.6   -64.1    281.9
HD201891    21:11:59  +17:43:39     28.26     -121.58   -898.86    -47.4   6.049   0.693   0.518  +101.3  -102.8   -50.3    152.8
HD148816    16:30:28  +04:10:41     24.34     -432.74  -1392.37    -42.3   4.680   5.016   0.909  +100.4  -247.3   -67.7    275.4
HD224930    00:02:10  +27:04:56     80.63      778.62   -918.78    -43.5   6.307   0.227   0.269    +4.2   -63.4   -20.1     66.6
HD6582      01:08:16  +54:55:13    132.42     3421.90  -1600.35    -98.4   4.954   0.354   0.635   -32.0  -143.1   -27.9    149.3
Arcturus    14:15:39  +19:10:56     88.85    -1093.43  -1999.43     -5.7   5.572   0.043   0.460   +35.4  -104.3    +3.8    110.2
HD142373    15:52:40  +42:27:05     63.08      439.01    629.55    -55.6   9.224   0.929   0.161   -30.9   +25.9   -60.4     72.6
HD165908    18:07:01  +30:33:43     63.88     -100.93    111.70     +0.3   8.512   0.194   0.062    +4.0   +14.8   +16.5     22.5
HD10700     01:44:04  -15:56:14    274.18    -1721.94    854.17    -18.3   9.930   0.303   0.209   +29.6   +44.1   +21.8     57.4
HD15096     02:26:01  +05:46:46     35.86      352.45     83.14    -10.5   7.744   0.452   0.069   -19.1    -9.7   +37.9     43.5
HD131156    14:51:23  +19:06:01    149.26      152.81    -71.28     +2.7   8.605   0.084   0.085   +16.0   +16.9    +7.1     24.3
HD141004    15:46:26  +07:21:11     85.08     -225.53    -68.53    -66.4   7.801   0.396   0.124   -38.8    -9.1   -32.6     51.5
HD196755    20:39:07  +10:05:10     33.27      323.59     21.07    -55.4   7.428   0.117   0.176   -49.1   -22.1   -10.2     54.8
HD161797    17:46:27  +27:43:14    119.05     -291.42   -750.03    -17.2   7.464   0.014   0.110   +25.9   -17.5    +1.2     31.3
HD182572    19:24:58  +11:56:39     66.01      721.36    643.67   -101.1   8.205   0.171   0.326  -106.6   -15.9   -13.2    108.6


==> anc/tableE2.dat <==
G64-37      6432.  4.24  1.50 -3.08   4.81    9.9 -0.26   2.1 -0.25   6.1 -0.26  -2.39   0.69  +0.00 +0.00 -0.03 +0.03 +0.06 -0.06   0.07
BD-18_5550  4750.  1.40  1.80 -3.06   4.90   16.7 -0.25   3.8 -0.22  10.6 -0.23  -2.30   0.76  -0.01 +0.01 -0.07 +0.07 +0.07 -0.07   0.10
HD115444    4721.  1.74  2.00 -2.71   5.15   17.9 -0.18   4.1 -0.15  11.6 -0.17  -2.05   0.66  -0.01 +0.01 -0.08 +0.09 +0.06 -0.07   0.11
HD122563    4572.  1.36  2.90 -2.61   5.13   18.4 -0.16   4.2 -0.13  11.8 -0.14  -2.07   0.54  -0.01 +0.01 -0.09 +0.10 +0.07 -0.07   0.12
BD+23_3130  5000.  2.20  1.40 -2.60   4.86   10.6 -0.19   2.4 -0.17   6.7 -0.19  -2.34   0.26  +0.00 +0.00 -0.07 +0.07 +0.07 -0.07   0.09
HD140283    5830.  3.67  1.90 -2.55   5.01   12.0 -0.18   2.7 -0.16   7.5 -0.17  -2.19   0.36  +0.00 +0.00 -0.04 +0.04 +0.06 -0.06   0.08
HD108317    5310.  2.77  1.90 -2.35   5.12   16.9 -0.18   3.9 -0.16  10.8 -0.17  -2.08   0.27  -0.01 +0.01 -0.05 +0.06 +0.07 -0.07   0.09
BD+26_2606  5875.  4.10  0.40 -2.30   5.10    9.8 -0.09   2.2 -0.08   6.2 -0.09  -2.10   0.20  +0.01 -0.01 -0.04 +0.04 +0.06 -0.06   0.08
HD19445     6130.  4.39  2.10 -2.05   5.40   17.2 -0.08   3.9 -0.06  10.9 -0.07  -1.80   0.25  +0.00 +0.01 -0.03 +0.04 +0.06 -0.06   0.07
HD204543    4672.  1.49  2.00 -1.72   5.85   53.3 -0.20  17.2 -0.12  38.7 -0.17  -1.35   0.37  -0.02 +0.03 -0.11 +0.12 +0.07 -0.07   0.14
G29-23      6194.  4.04  1.50 -1.69   5.74   39.6 -0.11  11.0 -0.08  27.4 -0.09  -1.46   0.23  -0.01 +0.01 -0.03 +0.04 +0.06 -0.06   0.07
G18-39      6093.  4.19  1.50 -1.46   6.05   54.0 -0.10  16.8 -0.06  38.8 -0.08  -1.15   0.31  -0.02 +0.02 -0.04 +0.04 +0.05 -0.06   0.07
HD219617NE  5825.  4.30  1.40 -1.40   6.07   43.8 -0.06  12.8 -0.04  30.7 -0.05  -1.13   0.27  -0.01 +0.01 -0.04 +0.05 +0.05 -0.06   0.07
HD219617SW  5825.  4.30  1.40 -1.40   6.00   39.3 -0.06  11.1 -0.04  27.2 -0.05  -1.20   0.20  -0.01 +0.01 -0.04 +0.05 +0.06 -0.06   0.07
HD121135    4934.  1.91  1.60 -1.37   6.30   89.0 -0.29  36.7 -0.14  69.6 -0.23  -0.90   0.47  -0.04 +0.05 -0.11 +0.11 +0.07 -0.07   0.14
HD166161    5350.  2.56  2.25 -1.22   6.44  120.8 -0.32  51.2 -0.15  95.5 -0.25  -0.76   0.46  -0.04 +0.05 -0.07 +0.08 +0.07 -0.07   0.11
HD194598    6020.  4.30  1.40 -1.15   6.21   59.6 -0.08  19.7 -0.04  43.8 -0.06  -0.99   0.16  -0.02 +0.02 -0.04 +0.04 +0.05 -0.05   0.07
HD193901    5699.  4.42  1.20 -1.10   6.33   53.0 -0.05  17.1 -0.03  38.7 -0.04  -0.87   0.23  -0.02 +0.02 -0.05 +0.06 +0.05 -0.05   0.08
HD201891    5900.  4.19  1.40 -1.10   6.20   57.2 -0.08  18.7 -0.04  41.9 -0.07  -1.00   0.10  -0.02 +0.02 -0.04 +0.05 +0.05 -0.06   0.07
HD148816    5860.  4.07  1.60 -1.00   6.58   93.7 -0.12  38.0 -0.06  73.0 -0.10  -0.62   0.38  -0.03 +0.04 -0.05 +0.05 +0.05 -0.05   0.08
HD224930    5275.  4.10  1.05 -0.90   6.65   60.5 -0.05  22.5 -0.02  45.6 -0.04  -0.55   0.35  -0.02 +0.02 -0.07 +0.09 +0.05 -0.05   0.10
HD6582      5331.  4.54  0.73 -0.81   6.61   49.6 -0.03  17.0 -0.01  36.4 -0.02  -0.59   0.22  -0.01 +0.01 -0.07 +0.07 +0.05 -0.05   0.09
Arcturus    4281.  1.72  1.49 -0.55   6.66   42.0 -0.15  16.6 -0.06  31.9 -0.11  -0.54   0.01  -0.03 +0.03 -0.19 +0.20 +0.09 -0.09   0.21
HD142373    5776.  3.83  1.26 -0.51   6.66   96.2 -0.15  42.8 -0.06  76.5 -0.12  -0.54  -0.03  -0.04 +0.04 -0.06 +0.07 +0.05 -0.06   0.09
HD165908    6183.  4.35  1.24 -0.46   6.66  100.2 -0.12  44.1 -0.06  79.5 -0.10  -0.54  -0.08  -0.04 +0.03 -0.04 +0.05 +0.04 -0.05   0.07
HD10700     5420.  4.68  0.66 -0.43   6.79   59.4 -0.03  22.7 -0.02  44.6 -0.03  -0.41   0.02  -0.01 +0.01 -0.08 +0.08 +0.04 -0.04   0.09
HD15096     5375.  4.30  0.80 -0.20   6.87   66.7 -0.06  28.2 -0.03  51.6 -0.05  -0.33  -0.13  -0.02 +0.02 -0.09 +0.09 +0.05 -0.05   0.11
HD131156    5527.  4.60  1.10 -0.13   7.09   90.5 -0.06  39.7 -0.03  70.9 -0.05  -0.11   0.02  -0.03 +0.02 -0.08 +0.08 +0.04 -0.04   0.09
HD141004    5877.  4.11  1.17 -0.01   7.13  134.2 -0.15  68.0 -0.08 109.8 -0.13  -0.07  -0.06  -0.04 +0.04 -0.07 +0.07 +0.04 -0.05   0.09
HD196755    5750.  3.83  1.23  0.09   7.17  138.5 -0.17  71.7 -0.10 113.9 -0.16  -0.03  -0.12  -0.05 +0.04 -0.07 +0.08 +0.05 -0.06   0.11
HD161797    5580.  3.99  1.11  0.29   7.47  146.7 -0.14  76.3 -0.10 120.3 -0.13   0.27  -0.02  -0.04 +0.03 -0.09 +0.09 +0.04 -0.05   0.11
HD182572    5566.  4.11  1.07  0.33   7.59  155.1 -0.13  80.7 -0.09 127.0 -0.12   0.39   0.06  -0.04 +0.03 -0.08 +0.09 +0.04 -0.05   0.10
Sun         5780.  4.44  1.00  0.00   7.20  122.4 -0.10  59.4 -0.05  98.8 -0.08   ....   ....   ....  ....  ....  ....  ....  ....   ....

